Accelerating template generation in resonant anomaly detection searches with optimal transport

We introduce Resonant Anomaly Detection with Optimal Transport (RAD-OT), a method for generating signal templates in resonant anomaly detection searches. RAD-OT leverages the fact that the conditional probability density of the target features vary approximately linearly along the optimal transport path connecting the resonant feature. This does not assume that the conditional density itself is linear with the resonant feature, allowing RAD-OT to efficiently capture multimodal relationships, changes in resolution, etc. By solving the optimal transport problem, RAD-OT can quickly build a template by interpolating between the background distributions in two sideband regions. We demonstrate the performance of RAD-OT using the LHC Olympics R\&D dataset, where we find comparable sensitivity and improved stability with respect to deep learning-based approaches.

==> utils/convert-onefile-flatdir.sh <==
#!/bin/bash
# Utility to prepare for submission to journals requiring a single tex file and flat directory structure
# Johnny Raine 2023/08/21

## Make one file
latexpand main.tex > main_onedoc.tex

## Make copies of main.bib(like) files to main_onedoc
for ext in bib bbl
    do cp main.${ext} main_onedoc.${ext}
done

## Find and replace all include graphics for top level only structure
sed -i -E '/includegraphics/ s|/|_|g ' main_onedoc.tex

# ## make copies of files to top directory
for f in `find figures/ images/ -type f`; do cp $f ${f//\//_}; done

# ## tar up the bundle of joy
tar -zcvf submission.tar.gz main_onedoc.{tex,bib,bbl} `for f in figures_* images_*; do if grep -q $f main_onedoc.tex; then echo $f; fi; done`

rm figures_* images_*


==> utils/update_bibfile.py <==
import requests
import re
import argparse


def _get_args():
    parser = argparse.ArgumentParser(formatter_class=argparse.RawDescriptionHelpFormatter, description=__doc__)
    parser.add_argument("inputfile", type=str, help="input .bib file to process")
    parser.add_argument("outputfile", type=str, help="output .bib file")

    args = parser.parse_args()
    if args.inputfile == args.outputfile:
        print("Cannot overwrite input file")
        exit(10)
    return args


class bibEntry(object):
    def __init__(self,name,type=None,keys=None):
        self.name = name
        self.data = {}
        self.type = 'article' if type is None else type
        if keys is not None:
            self._from_dict(keys)
    
    def _from_dict(self,keys):
        for k,v in keys.items():
            self.data[k] = v

    def update_from_inspire(self):
        assert self.data['eprint'] is not None, "Cannot update if no eprint info"
        
        key = str(self.data['eprint']).strip('{}"')
        url = 'https://labs.inspirehep.net/api/arxiv/' + key
        r = requests.get(url).json()
        if 'metadata' not in r:
            print(f"No metadata for {self.name}; eprint {self.data['eprint']}")
            return None
        data = r['metadata']
        self.data.update({'title':data['titles'][0]['title']})
        if 'collaborations' in data:
            self.data.update({'author': f"{{{data['collaborations'][0]['value']} Collaboration}}"})
        else:
            self.data.update({'author':' and '.join([a['full_name'] for a in data['authors']])})

        self.data.update({'arxiv_eprint': data['arxiv_eprints'][0]['value']})
        self.data.update({'url': 'https://arxiv.org/abs/'+data['arxiv_eprints'][0]['value']})

        if 'publication_info' in data:
            if 'journal_title' in data['publication_info'][0]:
                self.data.update({'journal':data['publication_info'][0]['journal_title']})
            if 'journal_volume' in data['publication_info'][0]:
                self.data.update({'volume':data['publication_info'][0]['journal_volume']})
            if 'page_start' in data['publication_info'][0]:
                self.data.update({'pages':data['publication_info'][0]['page_start']})
            if 'journal_year' in data['publication_info'][0]:
                self.data.update({'year':data['publication_info'][0]['year']})

        if 'dois' in data:
            self.data.update({'doi': data['dois'][0]['value']})

        self.type = data['document_type'][0].replace(' ','_')

    def get_bib(self):
        
        string = f'@{self.type}{{{self.name},\n'
        if 'author' in self.data:
            string += f'\tauthor = "{self.data["author"]}",\n'
        else:
            print(f"Warning, no author for {self.name}")
        if 'title' in self.data:
            string += f'\ttitle  = "{{{self.data["title"]}}}",\n'
        for item in ["eprint","archivePrefix","primaryClass","doi","journal","volume","number","pages","year","url","note"]:
            if item in self.data:
                string += f'\t{item} = "{self.data[item]}",\n'
        string += '}'

        string = string.replace(r'{{',r'{').replace(r'}}',r'}').replace('""','"')

        return string


def read_and_write_bibfile(filename, outfilename):

    myfile_bib = open(filename, encoding="utf8")
    entries = []
    entry = {}
    type = ''
    name = ''
    entry = False
    with open(outfilename,'w',encoding="utf8") as outfile:
        for line in myfile_bib:
            if line.find('%') != -1:
                nline = line[:line.find('%')]
            # else:
            nline = line.rstrip()
            if '@' in line:
                entry = True
                m = re.search('@(\w+){([^,]+),',nline)
                type = m.group(1)
                name = m.group(2)
                entry = {}
            elif ''.join(nline.split()) not in ['}','']:
                try:
                    nline = nline[:-1] if nline[-1] == ',' else nline
                    m = re.search('(\w+)\s*=\s*([^\n]+)$', nline)
                    entry[m.group(1)] = m.group(2)
                except:
                    print(f"Problematic line: {nline}")
                    print(f"Length = {len(nline)}")
                    break
            elif ''.join(nline.split()) == '}':
                bentry = bibEntry(name,type,entry)
                if 'eprint' in entry:
                    bentry.update_from_inspire()
                entries.append(bentry)
                outfile.write(bentry.get_bib())
                outfile.write('\n')
                entry = False
                continue
            
            if entry is False:
                outfile.write(line)
                continue

def main():
    args = _get_args()
    read_and_write_bibfile(args.inputfile, args.outputfile)


if __name__ == '__main__':
    main()

